Black Box Galois Representations

We develop methods to study $2$-dimensional $2$-adic Galois representations $\rho$ of the absolute Galois group of a number field $K$, unramified outside a known finite set of primes $S$ of $K$, which are presented as Black Box representations, where we only have access to the characteristic polynomials of Frobenius automorphisms at a finite set of primes. Using suitable finite test sets of primes, depending only on $K$ and $S$, we show how to determine the determinant $\det\rho$, whether or not $\rho$ is residually reducible, and further information about the size of the isogeny graph of $\rho$ whose vertices are homothety classes of stable lattices. The methods are illustrated with examples for $K=\mathbb{Q}$, and for $K$ imaginary quadratic, $\rho$ being the representation attached to a Bianchi modular form. These results form part of the first author's thesis.

==> anc/C2C3S3.py <==
# C2C3S3.py: code to compute small extensions of number fields

#######################################################################
#
# Copyright 2018 John Cremona
#
# This is free software; you can redistribute it and/or modify it
# under the terms of the GNU General Public License as published by the
# Free Software Foundation; either version 2 of the License, or (at your
# option) any later version.
#
# This code is distributed in the hope that it will be useful, but WITHOUT
# ANY WARRANTY; without even the implied warranty of MERCHANTABILITY or
# FITNESS FOR A PARTICULAR PURPOSE.  See the GNU General Public License
# for more details.
#
# You should have received a copy of the GNU General Public License
# along with this file; if not, write to the Free Software Foundation,
# Inc., 51 Franklin St, Fifth Floor, Boston, MA 02110-1301, USA
#
#######################################################################

#
# For K a number field, S a finite set of primes of K and G in
# {C2;C3,S3} we find all extensions of K with Galois group G and
# unramified outside S.  In the case of S3 it is possible to specify
# the quadratic resolvent.
#
# The main inefficiency here is that when P does not contain all
# primes dividing 2 we do more work to be certain that each
# K(\sqrt{a}) is unramified outside S.  This could be done more
# efficiently with more work.  Similarly for pure cubic extensions
# when S does not contain all primes above 3.
#
# For the cubics we use Kummer theory, following Cohen's book and
# Angelos Koutsiasnas's thesis for some details.  Where we use Kummer
# theory to construct cyclic extensions we could alternatively use
# Class Field Theory, and we expect to write code for that once
# https://trac.sagemath.org/ticket/15829 is finished.
#
#

from sage.all import ProjectiveSpace, polygen, proof, ZZ, QQ, PolynomialRing, NumberField

# The following line means that class groups, etc, are computed
# non-rigorously (assuming GRH) which makes everything run faster.

proof.number_field(False)

# Over QQ we can do x.is_S_unit(S) when x is an element but not an
# ideal; over other number fields only ideals have the method, not
# elements!

def is_S_unit(a, S):
    r"""Returns True iff a is an S-unit where a is in Q or in a number
    field K and S is a list of primes of K.

    INPUT:

    - ``a`` (integer, rational or number field element or ideal) --
    any integer or rational number, or number field element, or
    fractional ideal.

    - ``S`` (list) -- list of prime numbers or prime ideals

    OUTPUT:

    (boolean) ``True`` if and only if ``a`` is an ``S``-unit.
  """
    K = a.parent()
    # rationals have an is_S_unit method:
    if K in [ZZ,QQ]:
        return QQ(a).is_S_unit(S)
    # fractional ideals also have such a method:
    try:
        return a.is_S_unit(S)
    except AttributeError:
        return K.ideal(a).is_S_unit(S)

def unramified_outside_S(L,S, p=None, debug=False):
    r"""Test whether ``L`` is unramified over its base outside ``S``.

    INPUT:

    - ``L`` (relative number field) -- a relative number field with base field `K`.

    - ``S`` (list) -- a list pf primes of `K`.

    - ``p`` (prime or ``None`` (default)) -- if not ``None``, a prime number.

    - ``debug`` (boolean (default ``False``)) -- debugging flag.

    OUTPUT:

    (boolean) ``True`` if and only if 'L/K' is unramified outside `S`.
    If `p` is not ``None`` only test primes dividing `p`.
    """
    # This one-liner works but is slow
    # return is_S_unit(L.relative_discriminant(),S)
    if debug:
        print("testing ramification of {}".format(L))
    f = L.defining_polynomial()
    d = f.discriminant()
    K = f.base_ring()

    if K==QQ:
        D = d
    else:
        D = K.ideal(d)
    for P in S:
        for _ in range(D.valuation(P)):
            D /= P
    # now D is the prime-to-S part of disc(f)
    if debug:
        print("Prime-to-S part of disc = {} with norm {}".format(D,D.absolute_norm()))

    try:
        bads = D.prime_factors()
    except AttributeError:
        bads = D.support()

    if p is not None:
        p = K(p)
        bads = [P for P in bads if p.valuation(P)>0]
    if debug:
        print("bads = {}".format(bads))
    if not bads:
        if debug:
            print("OK: no bad primes in disc")
        return True
    if any(d.valuation(P)%2==1 for P in bads):
        if debug:
            print("NO: disc has odd valn at some bad primes in disc")
        return False
    # Now d is divisible by one or more primes not in S, to even
    # powers, and we must work harder to see if L is ramified at these
    # primes.
    if debug:
        print("final check of {} bad primes in disc: {}".format(len(bads), bads))
    for P in bads:
        if debug:
            print("Testing whether {} is ramified in L".format(P))
        for Q in L.primes_above(P):
            e = Q.relative_ramification_index()
            if e>1:
                if debug:
                    print("NO")
                return False
    if debug:
        print("OK")
    return True

############## C2 (quadratic extensions) ###############################

def C2_extensions(K,S):
    r"""Return all quadratic extensions of K unramified outside S.

    INPUT:

    - ``K`` (number field) -- a number field, or ``QQ``.

    - ``S`` (list) -- a list of prime ideals in ``K``, or primes.

    OUTPUT:

    (list) A list of monic polynomials of the form `x^2-a` with `a\in
    K` defining all quadratic extensions of `K` unramified outside
    `S`.

    .. note::

       These all have the form `K(\sqrt{a})` for `a\in K(S,2)', but if
       `S` does not contain all primes dividing 2 then some of these
       may be ramified at primes dividing 2 not in `S`, so we need to
       do an additional check.
    """
    x = polygen(K)
    # if some primes above 2 are not in S then a further check is required
    if is_S_unit(K(2),S):
        test = lambda a: True
    else:
        test = lambda a: unramified_outside_S(K.extension(x**2-a,'t2'), S, 2)
    return [x**2-a for a in K.selmer_group_iterator(S,2) if not a.is_square() and test(a)]

############## C3 (cyclic cubic extensions) ###############################

def C3_extensions(K,S, verbose=False, debug=False):
    r"""Return all `C_3` extensions of ``K`` unramified outside ``S``.

    INPUT:

    - ``K`` (number field) -- a number field, or ``QQ``.

    - ``S`` (list) -- a list of prime ideals in ``K``, or primes.

    - ``verbose`` (boolean, default ``False``) -- verbosity flag.
    OUTPUT:

    - ``debug`` (boolean, default ``False``) -- debugging flag.
    OUTPUT:

    (list) A list of polynomials of degree 3 in `K[x]` defining all
    Galois cubic extensions of `K` unramified outside `S`.

    .. note::

       If `K` contains the cube roots of unity, these all have the
       form `K(\root[3]{a})` for `a\in (K(S,3)`, but if `S` does not
       contain all primes dividing 3 some of these may be ramified at
       primes dividing 3 not in `S` so we need to do an additional
       check. In the general case we need to work harder: we work over
       `K(\zeta_3)` and then descend.
    """
    from KSp import pSelmerGroup
    x = polygen(K)
    if verbose:
        print("finding C3 extensions over {} unramified outside {}".format(K,S))

    if K(-3).is_square(): ## K contains cube roots of unity
        if is_S_unit(K(3),S): # primes dividing 3 are in S -- easy case
            test = lambda a: True
        else:
            test = lambda a: unramified_outside_S(K.extension(x**3-a,'t3'), S, 3)
        # use K(S,3), omitting trivial element and only including one of a, a^-1:
        from KSp import selmer_group_projective
        return [x**3-a for a in selmer_group_projective(K,S,3) if test(a)]

    # now K does not contain the cube roots of unity.  We adjoin them.
    # See Angelos Koutsianas's thesis Algorithm 3 (page 45)

    if verbose:
        print("finding alphas")

    # Find downstairs Selmer group and maps:
    KS3, KS3_gens, from_KS3, to_KS3 = pSelmerGroup(K,S,ZZ(3))
    if verbose:
        print("Downstairs 3-Selmer group has dimension {}".format(KS3.dimension()))

    # Find upstairs Selmer group and maps:
    K3 = K.extension(x**2+x+1,'z3')
    nm = lambda p: p if p in ZZ else p.absolute_norm()
    S3 = sum([K3.primes_above(P) for P in S if nm(P)%3!=2],[])
    K3S3, K3S3_gens, from_K3S3, to_K3S3 = pSelmerGroup(K3,S3,ZZ(3))
    if verbose:
        print("Upstairs 3-Selmer group has dimension {}".format(K3S3.dimension()))

    # construct norm map from K3S3 to KS3 and find its kernel:
    N = K3S3.hom([to_KS3(from_K3S3(v).norm(K)) for v in K3S3.basis()], KS3)
    ker = N.kernel()
    Pker = ProjectiveSpace(ker.dimension()-1,ker.base())
    alphas = [from_K3S3(ker.linear_combination_of_basis(list(v))) for v in Pker]

    # The alphas are the elements of this kernel
    if verbose:
        print("found {} alphas".format(len(alphas)))
        #print(alphas)

    # Compute the trace of each alpha:
    try:
        traces = [a.trace(K) for a in alphas]
    except TypeError:
        traces = [a.trace() for a in alphas]
    if verbose: print("computed {} traces".format(len(traces)))

    # Compute the betas, cube roots of each alpha's norm:
    betas = [a.norm(K).nth_root(3) for a in alphas]
    if verbose: print("computed {} betas".format(len(betas)))

    # Form the polynomials
    polys = [x**3-3*b*x-t for b,t in zip(betas, traces)]
    if verbose: print("computed {} polys".format(len(polys)))

    # NB because of the additional extension, these may be ramified at
    # primes above 3, not all of which are necessarily in S, so we
    # must check.  If S already contained all primes dividing 3 this
    # would already be the desired list.

    check_3 = not is_S_unit(K(3),S)
    if debug or check_3:
        fields = [K.extension(f,'t3') for f in polys]
        if verbose: print("computed fields, checking ramification")
    if K == QQ:
        if not (debug or check_3):
            fields = [K.extension(f,'t3') for f in polys]

        fields = [L.optimized_representation()[0] for L in fields]
        polys = [L.defining_polynomial() for L in fields]

    # (debug) check the fields are not isomorphic (relative to K):
    if debug:
        if K==QQ:
            assert all([not any([fields[i].is_isomorphic(fields[j])
                                 for j in range(i)]) for i in range(len(fields))])
        else:
            assert all([not any([fields[i].is_isomorphic_relative(fields[j])
                                 for j in range(i)]) for i in range(len(fields))])

    # the polys we have are already guaranteed to be unramified
    # outside S, by construction, except possibly at primes dividing 3
    # not in S.
    if check_3:
        polys_and_fields = zip(polys,fields)
        if verbose:
            print("Final check of primes dividing 3 not in S")
        polys_and_fields = [fL for fL in polys_and_fields if unramified_outside_S(fL[1],S,3)]
        if verbose:
            print("After final check, {} polys remain".format(len(polys_and_fields)))
        polys  = [f for f,L in polys_and_fields]
        fields = [L for f,L in polys_and_fields]
    if debug:
        if not polys == [f for f,L in zip(polys,fields) if unramified_outside_S(L,S)]:
            print("Problem: relative discriminants are {}".format([L.relative_discriminant().factor() for L in fields]))
        else:
            if verbose: print("computed unramified polys OK")
    return polys

############## S3 (non-cyclic cubic extensions) ###############################

def S3_extensions_with_resolvent(K,S,M, verbose=False):
    r"""Return all `S_3` extensions of ``K`` unramified outside ``S`` with
    quadratic resolvent field ``M``.

    INPUT:

    - ``K`` (number field) -- a number field, or ``QQ``.

    - ``S`` (list) -- a list of prime ideals in ``K``, or primes.

    - ``M`` (number field) -- a relative number field over ``K``
      unramified outside ``S``.

    - ``verbose`` (boolean, default ``False``) -- verbosity flag.

    OUTPUT:

    (list) A list of monic polynomials of degree 3 in `K[x]` defining
    all non-Galois cubic extensions of `K` unramified outside `S` for
    which the quadratic subfield of the splitting field is `M`.

    """
    if verbose:
        print("finding S3 extensions over {} unramified outside {} with quadratic resolvent {}".format(K,S,M))

    # compute the generator of Gal(M/K)
    g = [e for e in M.automorphisms() if e(M.gen()) != M.gen()][0]

    # find the primes of M above those in S
    SM = sum([M.primes_above(p) for p in S],[])

    # if we add in primes above 3 here then the C3 extension search
    # need not bother about checking ramification above 3, so will be
    # faster.  We'll do that later where it will be quick as not so
    # relative.
    for P in M.primes_above(3):
        if not P in SM:
            SM.append(P)

    # Find all C3 extensions of M unramified outside SM:
    if verbose:
        print("first find C3 extensions of {}".format(M))
    cubics = C3_extensions(M,SM,verbose=verbose) #all the cubic extensions of M unramified outside SM
    if verbose:
        print("{} cubics found".format(len(cubics)))

    # Now from these cubics L/M/K we must pick out those which are
    # Galois and have group S3 (not C6):
    Mx = PolynomialRing(M,'xM')
    Kx = PolynomialRing(K,'x')

    # test function for cubics in M[x].  If they define S3 Galois
    # extensions of K then we return a cubic over K with the same
    # splitting field, otherwise we return False.

    def test(f):
        if verbose:
            print("testing {}".format(f))
        fbar = Mx([g(c) for c in f.coefficients(sparse=False)])
        if f==fbar:
            if verbose:
                print("easy case as this f is in K[x]")
            h = Kx([c[0] for c in f.coefficients(sparse=False)])
            if h.discriminant().is_square():
                return False
            return h
        # both f splits over L since L/K is C3
        # if fbar does not split over L then L/K is not Galois:
        L = f.base_ring().extension(f,'c')
        fbar_roots = fbar.roots(L, multiplicities=False)
        if len(fbar_roots)==0:
            return False
        # now L/K is Galois.
        f_roots = f.roots(L, multiplicities=False)
        y = f_roots[0]+fbar_roots[0]
        if y==0:
            y = f_roots[0]+fbar_roots[1]
        if verbose:
            print("f, fbar distinct.  Using y={} with minpoly {}".format(y,y.minpoly()))
        # h is the min poly of y, which is in K[x] when S3 NB if h is
        # not in K[x] then certainly C6; if h is in K[x] it may be C6
        # and we have to check the discriminant later.
        coeffs = y.minpoly().coefficients(sparse=False)
        if any(c[1]!=0 for c in coeffs):
            return False
        h = Kx([c[0] for c in coeffs])
        if verbose:
            print("h = {}".format(h))
        if h.discriminant().is_square():
            if verbose:
                print("...discarding as discriminant is square")
            return False
        if not h.is_irreducible():
            if True: # this should not happen
                print("...!!!!!!!!!!!!!!!discarding as reducible")
            return False
        if verbose:
            print("...returning as valid")
        return h

    # Using the test function we select those cubics which define S3 extensions over K

    if verbose:
        print("testing each cubic extension to see if it is S3 over the base")
    polys = [test(f) for f in cubics] # includes some False entries
    polys = [h for h in polys if h]

    # Now polys is a list of cubics over K with the correct quadratic resolvent.

    # We check these are valid and define distinct extensions:
    bad_h = [h for h in polys if not h.is_irreducible()]
    if bad_h:
        print("error in S3_extensions_with_resolvent(), M={}, returning reducible polynomial(s) {}!".format(M, bad_h))
    if verbose:
        print("{} polys (before final test): {}".format(len(polys),polys))

    # The only remaining check is that the extensions L/K might be ramified at primes above 3 if these are not all in S.
    check_3 = not is_S_unit(K(3),S)
    if check_3:
        polys = [h for h in polys if unramified_outside_S(K.extension(h,'t2'),S,3)]

    if K == QQ:
        polys = [NumberField(h,'a').optimized_representation()[0].defining_polynomial() for h in polys]

    if verbose:
        print("polys  (after final test): {}".format(polys))
    return polys

def S3_extensions(K,S, verbose=False):
    r"""Return all S3 extensions of K unramified outside S.

    We return a list of pairs (h,L) where h is the cubic and L its splitting field.
    """
    if verbose:
        print("finding S3 extensions over {} unramified outside {}".format(K,S))
    C2_extns = [K.extension(f, 't2') for f in C2_extensions(K,S)]
    return sum([S3_extensions_with_resolvent(K,S,M,verbose) for M in C2_extns],[])

############## C3 & S3 extensions ###############################

def C3S3_extensions(K,S, verbose=False):
    r"""Return all `C_3` and  `S_3` extensions of ``K`` unramified outside ``S``.

    INPUT:

    - ``K`` (number field) -- a number field, or ``QQ``.

    - ``S`` (list) -- a list of prime ideals in ``K``, or primes.

    - ``verbose`` (boolean, default ``False``) -- verbosity flag.

    OUTPUT:

    (list) A list of monic polynomials of degree 3 in `K[x]` defining
    all Galois or non-Galois cubic extensions of `K` unramified outside `S`.
    """
    return C3_extensions(K,S,verbose) + S3_extensions(K,S,verbose)



==> anc/COPYING <==
                    GNU GENERAL PUBLIC LICENSE
                       Version 2, June 1991

 Copyright (C) 1989, 1991 Free Software Foundation, Inc.,
 51 Franklin Street, Fifth Floor, Boston, MA 02110-1301 USA
 Everyone is permitted to copy and distribute verbatim copies
 of this license document, but changing it is not allowed.

                            Preamble

  The licenses for most software are designed to take away your
freedom to share and change it.  By contrast, the GNU General Public
License is intended to guarantee your freedom to share and change free
software--to make sure the software is free for all its users.  This
General Public License applies to most of the Free Software
Foundation's software and to any other program whose authors commit to
using it.  (Some other Free Software Foundation software is covered by
the GNU Lesser General Public License instead.)  You can apply it to
your programs, too.

  When we speak of free software, we are referring to freedom, not
price.  Our General Public Licenses are designed to make sure that you
have the freedom to distribute copies of free software (and charge for
this service if you wish), that you receive source code or can get it
if you want it, that you can change the software or use pieces of it
in new free programs; and that you know you can do these things.

  To protect your rights, we need to make restrictions that forbid
anyone to deny you these rights or to ask you to surrender the rights.
These restrictions translate to certain responsibilities for you if you
distribute copies of the software, or if you modify it.

  For example, if you distribute copies of such a program, whether
gratis or for a fee, you must give the recipients all the rights that
you have.  You must make sure that they, too, receive or can get the
source code.  And you must show them these terms so they know their
rights.

  We protect your rights with two steps: (1) copyright the software, and
(2) offer you this license which gives you legal permission to copy,
distribute and/or modify the software.

  Also, for each author's protection and ours, we want to make certain
that everyone understands that there is no warranty for this free
software.  If the software is modified by someone else and passed on, we
want its recipients to know that what they have is not the original, so
that any problems introduced by others will not reflect on the original
authors' reputations.

  Finally, any free program is threatened constantly by software
patents.  We wish to avoid the danger that redistributors of a free
program will individually obtain patent licenses, in effect making the
program proprietary.  To prevent this, we have made it clear that any
patent must be licensed for everyone's free use or not licensed at all.

  The precise terms and conditions for copying, distribution and
modification follow.

                    GNU GENERAL PUBLIC LICENSE
   TERMS AND CONDITIONS FOR COPYING, DISTRIBUTION AND MODIFICATION

  0. This License applies to any program or other work which contains
a notice placed by the copyright holder saying it may be distributed
under the terms of this General Public License.  The "Program", below,
refers to any such program or work, and a "work based on the Program"
means either the Program or any derivative work under copyright law:
that is to say, a work containing the Program or a portion of it,
either verbatim or with modifications and/or translated into another
language.  (Hereinafter, translation is included without limitation in
the term "modification".)  Each licensee is addressed as "you".

Activities other than copying, distribution and modification are not
covered by this License; they are outside its scope.  The act of
running the Program is not restricted, and the output from the Program
is covered only if its contents constitute a work based on the
Program (independent of having been made by running the Program).
Whether that is true depends on what the Program does.

  1. You may copy and distribute verbatim copies of the Program's
source code as you receive it, in any medium, provided that you
conspicuously and appropriately publish on each copy an appropriate
copyright notice and disclaimer of warranty; keep intact all the
notices that refer to this License and to the absence of any warranty;
and give any other recipients of the Program a copy of this License
along with the Program.

You may charge a fee for the physical act of transferring a copy, and
you may at your option offer warranty protection in exchange for a fee.

  2. You may modify your copy or copies of the Program or any portion
of it, thus forming a work based on the Program, and copy and
distribute such modifications or work under the terms of Section 1
above, provided that you also meet all of these conditions:

    a) You must cause the modified files to carry prominent notices
    stating that you changed the files and the date of any change.

    b) You must cause any work that you distribute or publish, that in
    whole or in part contains or is derived from the Program or any
    part thereof, to be licensed as a whole at no charge to all third
    parties under the terms of this License.

    c) If the modified program normally reads commands interactively
    when run, you must cause it, when started running for such
    interactive use in the most ordinary way, to print or display an
    announcement including an appropriate copyright notice and a
    notice that there is no warranty (or else, saying that you provide
    a warranty) and that users may redistribute the program under
    these conditions, and telling the user how to view a copy of this
    License.  (Exception: if the Program itself is interactive but
    does not normally print such an announcement, your work based on
    the Program is not required to print an announcement.)

These requirements apply to the modified work as a whole.  If
identifiable sections of that work are not derived from the Program,
and can be reasonably considered independent and separate works in
themselves, then this License, and its terms, do not apply to those
sections when you distribute them as separate works.  But when you
distribute the same sections as part of a whole which is a work based
on the Program, the distribution of the whole must be on the terms of
this License, whose permissions for other licensees extend to the
entire whole, and thus to each and every part regardless of who wrote it.

Thus, it is not the intent of this section to claim rights or contest
your rights to work written entirely by you; rather, the intent is to
exercise the right to control the distribution of derivative or
collective works based on the Program.

In addition, mere aggregation of another work not based on the Program
with the Program (or with a work based on the Program) on a volume of
a storage or distribution medium does not bring the other work under
the scope of this License.

  3. You may copy and distribute the Program (or a work based on it,
under Section 2) in object code or executable form under the terms of
Sections 1 and 2 above provided that you also do one of the following:

    a) Accompany it with the complete corresponding machine-readable
    source code, which must be distributed under the terms of Sections
    1 and 2 above on a medium customarily used for software interchange; or,

    b) Accompany it with a written offer, valid for at least three
    years, to give any third party, for a charge no more than your
    cost of physically performing source distribution, a complete
    machine-readable copy of the corresponding source code, to be
    distributed under the terms of Sections 1 and 2 above on a medium
    customarily used for software interchange; or,

    c) Accompany it with the information you received as to the offer
    to distribute corresponding source code.  (This alternative is
    allowed only for noncommercial distribution and only if you
    received the program in object code or executable form with such
    an offer, in accord with Subsection b above.)

The source code for a work means the preferred form of the work for
making modifications to it.  For an executable work, complete source
code means all the source code for all modules it contains, plus any
associated interface definition files, plus the scripts used to
control compilation and installation of the executable.  However, as a
special exception, the source code distributed need not include
anything that is normally distributed (in either source or binary
form) with the major components (compiler, kernel, and so on) of the
operating system on which the executable runs, unless that component
itself accompanies the executable.

If distribution of executable or object code is made by offering
access to copy from a designated place, then offering equivalent
access to copy the source code from the same place counts as
distribution of the source code, even though third parties are not
compelled to copy the source along with the object code.

  4. You may not copy, modify, sublicense, or distribute the Program
except as expressly provided under this License.  Any attempt
otherwise to copy, modify, sublicense or distribute the Program is
void, and will automatically terminate your rights under this License.
However, parties who have received copies, or rights, from you under
this License will not have their licenses terminated so long as such
parties remain in full compliance.

  5. You are not required to accept this License, since you have not
signed it.  However, nothing else grants you permission to modify or
distribute the Program or its derivative works.  These actions are
prohibited by law if you do not accept this License.  Therefore, by
modifying or distributing the Program (or any work based on the
Program), you indicate your acceptance of this License to do so, and
all its terms and conditions for copying, distributing or modifying
the Program or works based on it.

  6. Each time you redistribute the Program (or any work based on the
Program), the recipient automatically receives a license from the
original licensor to copy, distribute or modify the Program subject to
these terms and conditions.  You may not impose any further
restrictions on the recipients' exercise of the rights granted herein.
You are not responsible for enforcing compliance by third parties to
this License.

  7. If, as a consequence of a court judgment or allegation of patent
infringement or for any other reason (not limited to patent issues),
conditions are imposed on you (whether by court order, agreement or
otherwise) that contradict the conditions of this License, they do not
excuse you from the conditions of this License.  If you cannot
distribute so as to satisfy simultaneously your obligations under this
License and any other pertinent obligations, then as a consequence you
may not distribute the Program at all.  For example, if a patent
license would not permit royalty-free redistribution of the Program by
all those who receive copies directly or indirectly through you, then
the only way you could satisfy both it and this License would be to
refrain entirely from distribution of the Program.

If any portion of this section is held invalid or unenforceable under
any particular circumstance, the balance of the section is intended to
apply and the section as a whole is intended to apply in other
circumstances.

It is not the purpose of this section to induce you to infringe any
patents or other property right claims or to contest validity of any
such claims; this section has the sole purpose of protecting the
integrity of the free software distribution system, which is
implemented by public license practices.  Many people have made
generous contributions to the wide range of software distributed
through that system in reliance on consistent application of that
system; it is up to the author/donor to decide if he or she is willing
to distribute software through any other system and a licensee cannot
impose that choice.

This section is intended to make thoroughly clear what is believed to
be a consequence of the rest of this License.

  8. If the distribution and/or use of the Program is restricted in
certain countries either by patents or by copyrighted interfaces, the
original copyright holder who places the Program under this License
may add an explicit geographical distribution limitation excluding
those countries, so that distribution is permitted only in or among
countries not thus excluded.  In such case, this License incorporates
the limitation as if written in the body of this License.

  9. The Free Software Foundation may publish revised and/or new versions
of the General Public License from time to time.  Such new versions will
be similar in spirit to the present version, but may differ in detail to
address new problems or concerns.

Each version is given a distinguishing version number.  If the Program
specifies a version number of this License which applies to it and "any
later version", you have the option of following the terms and conditions
either of that version or of any later version published by the Free
Software Foundation.  If the Program does not specify a version number of
this License, you may choose any version ever published by the Free Software
Foundation.

  10. If you wish to incorporate parts of the Program into other free
programs whose distribution conditions are different, write to the author
to ask for permission.  For software which is copyrighted by the Free
Software Foundation, write to the Free Software Foundation; we sometimes
make exceptions for this.  Our decision will be guided by the two goals
of preserving the free status of all derivatives of our free software and
of promoting the sharing and reuse of software generally.

                            NO WARRANTY

  11. BECAUSE THE PROGRAM IS LICENSED FREE OF CHARGE, THERE IS NO WARRANTY
FOR THE PROGRAM, TO THE EXTENT PERMITTED BY APPLICABLE LAW.  EXCEPT WHEN
OTHERWISE STATED IN WRITING THE COPYRIGHT HOLDERS AND/OR OTHER PARTIES
PROVIDE THE PROGRAM "AS IS" WITHOUT WARRANTY OF ANY KIND, EITHER EXPRESSED
OR IMPLIED, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED WARRANTIES OF
MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE.  THE ENTIRE RISK AS
TO THE QUALITY AND PERFORMANCE OF THE PROGRAM IS WITH YOU.  SHOULD THE
PROGRAM PROVE DEFECTIVE, YOU ASSUME THE COST OF ALL NECESSARY SERVICING,
REPAIR OR CORRECTION.

  12. IN NO EVENT UNLESS REQUIRED BY APPLICABLE LAW OR AGREED TO IN WRITING
WILL ANY COPYRIGHT HOLDER, OR ANY OTHER PARTY WHO MAY MODIFY AND/OR
REDISTRIBUTE THE PROGRAM AS PERMITTED ABOVE, BE LIABLE TO YOU FOR DAMAGES,
INCLUDING ANY GENERAL, SPECIAL, INCIDENTAL OR CONSEQUENTIAL DAMAGES ARISING
OUT OF THE USE OR INABILITY TO USE THE PROGRAM (INCLUDING BUT NOT LIMITED
TO LOSS OF DATA OR DATA BEING RENDERED INACCURATE OR LOSSES SUSTAINED BY
YOU OR THIRD PARTIES OR A FAILURE OF THE PROGRAM TO OPERATE WITH ANY OTHER
PROGRAMS), EVEN IF SUCH HOLDER OR OTHER PARTY HAS BEEN ADVISED OF THE
POSSIBILITY OF SUCH DAMAGES.

                     END OF TERMS AND CONDITIONS

            How to Apply These Terms to Your New Programs

  If you develop a new program, and you want it to be of the greatest
possible use to the public, the best way to achieve this is to make it
free software which everyone can redistribute and change under these terms.

  To do so, attach the following notices to the program.  It is safest
to attach them to the start of each source file to most effectively
convey the exclusion of warranty; and each file should have at least
the "copyright" line and a pointer to where the full notice is found.

    <one line to give the program's name and a brief idea of what it does.>
    Copyright (C) <year>  <name of author>

    This program is free software; you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation; either version 2 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License along
    with this program; if not, write to the Free Software Foundation, Inc.,
    51 Franklin Street, Fifth Floor, Boston, MA 02110-1301 USA.

Also add information on how to contact you by electronic and paper mail.

If the program is interactive, make it output a short notice like this
when it starts in an interactive mode:

    Gnomovision version 69, Copyright (C) year name of author
    Gnomovision comes with ABSOLUTELY NO WARRANTY; for details type `show w'.
    This is free software, and you are welcome to redistribute it
    under certain conditions; type `show c' for details.

The hypothetical commands `show w' and `show c' should show the appropriate
parts of the General Public License.  Of course, the commands you use may
be called something other than `show w' and `show c'; they could even be
mouse-clicks or menu items--whatever suits your program.

You should also get your employer (if you work as a programmer) or your
school, if any, to sign a "copyright disclaimer" for the program, if
necessary.  Here is a sample; alter the names:

  Yoyodyne, Inc., hereby disclaims all copyright interest in the program
  `Gnomovision' (which makes passes at compilers) written by James Hacker.

  <signature of Ty Coon>, 1 April 1989
  Ty Coon, President of Vice

This General Public License does not permit incorporating your program into
proprietary programs.  If your program is a subroutine library, you may
consider it more useful to permit linking proprietary applications with the
library.  If this is what you want to do, use the GNU Lesser General
Public License instead of this License.


==> anc/KSp.py <==
# KSp.py: code to compute p-Selmer groups of number fields

#######################################################################
#
# Copyright 2018 John Cremona
#
# This is free software; you can redistribute it and/or modify it
# under the terms of the GNU General Public License as published by the
# Free Software Foundation; either version 2 of the License, or (at your
# option) any later version.
#
# This code is distributed in the hope that it will be useful, but WITHOUT
# ANY WARRANTY; without even the implied warranty of MERCHANTABILITY or
# FITNESS FOR A PARTICULAR PURPOSE.  See the GNU General Public License
# for more details.
#
# You should have received a copy of the GNU General Public License
# along with this file; if not, write to the Free Software Foundation,
# Inc., 51 Franklin St, Fifth Floor, Boston, MA 02110-1301, USA
#
#######################################################################

#
# This file contains SageMath code to compute K(S,p) where
#
# K is a number field
# S is a finite set of primes of K
# p is a prime number
#
# Author: John Cremona (based on code he wrote for Magma originally)
#
# Note: Sage (as of version 8.2) has methods K.selmer_group(S,m) which
# returns a list of generators of K(S,m) with m>0 not necessarily
# prime, together with (optionally) their orders; and also
# K.selmer_group_iterator(S,m) which returns an iterator through all
# elements of K(S,m).  But these functions do not implement any
# inverse map taking an element of K^* representing an element of
# K^*/(K^*)^m lying in K(S,m) and returning a vector of its exponenets
# with respect to the generators.  We need this and have implemented
# it here.  The code here will be submitted to SageMath through
# https://trac.sagemath.org/ticket/16496.
#

# The main function here is pSelmerGroup().  All the preceding ones
# are subsidiary utilities.  Some of these are only to allow the same
# code to work over QQ as over any number field.

from sage.all import Matrix, GF, prod, VectorSpace, ProjectiveSpace, QQ

def IdealGenerator(I):
    r"""Return the generator of a principal ideal.

    INPUT:

    - ``I`` (fractional ideal or integer) -- either a fractional ideal of a
      number field, which must be principal, or a rational integer.

    OUTPUT:

    A generator of I when I is a principal ideal, else I itself.
    """
    try:
        return I.gens_reduced()[0]
    except AttributeError:
        return I

# fractional ideals have no support method, but field elements do

def Support(a):
    r"""Return the support (list of prime factors) of a.

    INPUT:

    - ``a`` (fractional ideal, number field element, or integer) --
      either a fractional ideal of a number field, or a nonzero
      element of a number field, or a rational integer.

    OUTPUT:

    The list of prime factors of ``a``.  In case ``a`` is a rational
    integer this is a list pf prime numbers, otherwise a list of prime
    ideals.

    """
    try:
        return a.support()
    except AttributeError:
        return a.prime_factors()

def coords_in_C_p(I,C,p):
    r"""Return coordinates of the ideal ``I`` with respect to a basis of
    the ``p``-torsion of the ideal class group ``C``.

    INPUT:

    - ``I`` (ideal) -- a fractional ideal of a number field ``K``,
      whose ``p``'th power is principal.

    - ``C`` (class group) -- the ideal class group of ``K``.

    - ``p`` (prime) -- a prime number.

    OUTPUT:

    The coordinates of the ideal class `[I]` in the `p`-torsion subgroup `C[p]`.
    """
    c = C(I).exponents()
    non_p_indices = [i for i,n in enumerate(C.gens_orders()) if not p.divides(n)]
    assert all([c[i]==0 for i in non_p_indices])
    p_indices = [(i,n//p) for i,n in enumerate(C.gens_orders()) if p.divides(n)]
    assert all([c[i]%n==0 for i,n in p_indices])
    return [(c[i]//n)%p for i,n in p_indices]

def coords_in_C_mod_p(I,C,p):
    r"""Return coordinates of the ideal ``I`` with respect to a basis of
    the ``p``-cotorsion of the ideal class group ``C``.

    INPUT:

    - ``I`` (ideal) -- a fractional ideal of a number field ``K``.

    - ``C`` (class group) -- the ideal class group of ``K``.

    - ``p`` (prime) -- a prime number.

    OUTPUT:

    The coordinates of the ideal class `[I]` in the `p`-cotorsion group `C/C^p`.
    """
    c = C(I).exponents()
    p_indices = [i for i,n in enumerate(C.gens_orders()) if p.divides(n)]
    return [c[i]%p for i in p_indices]

def root_ideal(I,C,p):
    r"""Return the ``p``'th root of an ideal with respect to the class group.

    INPUT:

    - ``I`` (ideal) -- a fractional ideal of a number field ``K``,
      whose ideal class is a ``p``'th power.

    - ``C`` (class group) -- the ideal class group of ``K``.

    - ``p`` (prime) -- a prime number.

    OUTPUT:

    An ideal `J` such that `J^p` is in the ideal class `[I]`.
    """
    v = C(I).exponents()
    # In the line below, e=(vi/p)%n should satisfy p*e=vi (mod n)
    w = [vi//p if p.divides(n) else (vi/p)%n for vi,n in zip(v,C.gens_orders())]
    return prod([J**wi for wi,J in zip(w,C.gens_ideals())], C.number_field().ideal(1))

def coords_in_U_mod_p(u,U,p):
    r"""Return coordinates of a unit ``u`` with respect to a basis of the
    ``p``-cotorsion of the unit group ``U``.

    INPUT:

    - ``u`` (algebraic unit) -- a unit in a number field ``K``.

    - ``U`` (unit group) -- the unit group of ``K``.

    - ``p`` (prime) -- a prime number.

    OUTPUT:

    The coordinates of the ideal class `u` in the `p`-cotorsion group `U/U^p`.
    """
    co = U.log(u)
    if not p.divides(U.zeta_order()):
        co = co[1:]
    return  [c%p for c in co]

def basis_for_p_cokernel(S,C,p):
    r"""Return a basis for the group of ideals supported on S (mod
    p-powers) whose class in the class group C is a p'th power,
    together with a function which takes the S-exponents of such an
    ideal and returns its coordinates on this basis.

    INPUT:

    - ``S`` (list) -- a list of prime ideals in a number field ``K``.

    - ``C`` (class group) -- the ideal class group of ``K``.

    - ``p`` (prime) -- a prime number.

    OUTPUT:

    (tuple) (``b``, ``f``) where

    - ``b`` is a list of ideals which is a basis for the group of
    ideals supported on ``S`` (modulo ``p``'th powers) whose ideal
    class is a ``p``'th power, and

    - ``f`` is a function which takes such an ideal and returns its
    coordinates with respect to this basis.
    """
    M = Matrix(GF(p),[coords_in_C_mod_p(P,C,p) for P in S])
    k = M.left_kernel()
    bas = [prod([P**bj.lift() for P,bj in zip(S,b.list())],
                C.number_field().ideal(1)) for b in k.basis()]
    f = lambda v: k.coordinate_vector(v)
    return bas,f

def selmer_group_projective(K,S,p):
    r"""Return iterator over K(S,p) up to scaling.

    INPUT:

    - ``K`` (number field) -- a number field, or ``QQ``.

    - ``S`` (list) -- a list of prime ideals in ``K``, or primes.

    - ``p`` (prime) -- a prime number.

    - ``debug`` (boolean, default ``False``) -- debug flag.

    OUTPUT:

    (iterator) Yields all non-zero elements of `\mathbb{P}(K(S,p))`,
    where `K(S,p)` is viewed as a vector space over `GF(p)`.  In other
    words, yield all non-zero elements of `K(S,p)` up to scaling.

    ..note::

      This could easily be moved into K.selmer_group_iterator(S,p) as
      an option.

  """
    KSgens = K.selmer_group(S=S, m=p)
    for ev in ProjectiveSpace(GF(p),len(KSgens)-1):
        yield prod([q ** e for q, e in zip(KSgens, list(ev))], K.one())

# The function itself

def pSelmerGroup(K, S, p, debug=False):
    r"""Return the ``p,S``-Selmer group of the number field containing the
    ideals in ``S``

    INPUT:

    - ``K`` (number field) -- a number field, or ``QQ``.

    - ``S`` (list) -- a list of prime ideals in ``K``.

    - ``p`` (prime) -- a prime number.

    - ``debug`` (boolean, default ``False``) -- debug flag.

    OUTPUT:

    (tuple) ``KSp``, ``KSp_gens``, ``from_KSp``, ``to_KSp`` where

    - ``KSp`` is an abstract vector space over `GF(p)` isomorphic to `K(S,p)`;

    - ``KSp_gens`` is a list of elements of `K^*` generating `K(S,p)`;

    - ``from_KSp`` is a function from ``KSp`` to `K^*` implementing
      the isomorphism from `K(S,p)` to `K(S,p)` as a subgroup of
      `K^*/(K^*)^p`;

    - ``to_KSP`` is a partial function from `K^*` to ``KSp`` defined
      on elements `a` whose image in `K^*/(K^*)^p` lies in `K(S,p)`,
      mapping them via the inverse isomorphism to the abstract vector
      space ``KSp``.

    """
    # Input check: p and all P in S must be prime.

    if not all(P.is_prime() for P in S):
        raise ValueError("elements of S must all be prime")
    if not p.is_prime():
        raise ValueError("p must be prime")

    F = GF(p)

    # Step 1. The unit contribution: all fundamental units, and also the
    # generating root of unity if its order is a multiple of p; we just
    # take generators of U/U^p.  These have valuation 0 everywhere.

    hK = K.class_number()
    C = K.class_group()
    hKp = (hK%p == 0)

    if K == QQ:
        if p == 2:
            ulist = [QQ(-1)]
        else:
            ulist = []
    else:
        U = K.unit_group()
        ulist = U.gens_values()
        if U.zeta_order()%p:
            ulist = ulist[1:]
    if debug: print("{} generators in ulist = {}".format(len(ulist),ulist))

    # Step 2. The class group contribution: generators of the p'th
    # powers of ideals generating the p-torsion in the class group.
    # These have valuation divisible by p everywhere.

    if hKp:
        betalist = [IdealGenerator(c**n) for c,n in zip(C.gens_ideals(), C.gens_orders()) if n%p==0]
    else:
        betalist = []
    if debug: print("{} generators in betalist = {}".format(len(betalist),betalist))

    # Step 3. The part depending on S: one generator for each ideal A
    # in a basis of those ideals supported on S (modulo p'th powers of
    # ideals) which is a p'th power in the class group.  We find B
    # such that A/B^p is principal and take a generator of that, for
    # each A in a generating set.

    if hK > 1:
        T, f = basis_for_p_cokernel(S,C,p)
        alphalist = [IdealGenerator(I/root_ideal(I,C,p)**p) for I in T]
    else:
        f = lambda x:x
        alphalist = [IdealGenerator(P) for P in S]

    if debug: print("{} generators in alphalist = {}".format(len(alphalist), alphalist))

    # Now we have the generators of K(S,p), and define K(S,p) as an
    # abstract vector space:

    KSp_gens = alphalist + betalist + ulist
    if debug: print("Generators of K(S,p) = {} (dimension {})".format(KSp_gens, len(KSp_gens)))
    KSp = VectorSpace(GF(p), len(KSp_gens))

    # Now we define maps in each direction from the abstract space and K^*.

    # Define the easy map from KSp into K^*:

    def from_KSp(v):
        return prod([g**vi for g,vi in zip(KSp_gens,v)], K(1))

    # Define the hard map from (a subgroup of) K^* to KSp:

    def to_KSp(a):
        # Check that a is in K(S,p):
        assert a != 0
        assert all(P in S or a.valuation(P)%p==0 for P in a.support())

        # 1. (a) is a p'th power mod ideals in S, say (a)=AB^p, where
        # A is supported on S and is a linear combination of the
        # ideals T above.  Find the exponents of the P_i in S in A:

        S_vals = [F(a.valuation(P)) for P in S]
        avec = list(f(S_vals)) # coordinates of A w.r.t ideals in T (mod p'th powers)
        a1 = prod((alpha**e for alpha,e in zip(alphalist,avec)), K(1))
        a /= a1
        if debug: print("alpha component is {} with coords {}".format(a1,avec))
        if debug: print("continuing with quotient {} whose ideal should be a {}'th power: {}".format(a,p,K.ideal(a).factor()))

        # 2. Now (a) is a p'th power, say (a)=B^p.
        # Find B and the exponents of [B] w.r.t. basis of C[p]:

        supp = a.support()
        vals = [a.valuation(P) for P in supp]
        assert all(v%p==0 for v in vals)
        B = prod((P**(v//p) for P,v in zip(supp,vals)),K.ideal(1))
        assert B**p == K.ideal(a)

        if hKp:
            bvec = coords_in_C_p(B,C,p)
            a2 = prod((beta**e for beta,e in zip(betalist,bvec)), K(1))
            a /= a2
            supp = a.support()
            vals = [a.valuation(P) for P in supp]
            assert all(v%p==0 for v in vals)
            B = prod((P**(v//p) for P,v in zip(supp,vals)),K.ideal(1))
            assert B**p == K.ideal(a)
        else:
            bvec = []
            a2 = 1

        if debug: print("beta component is {} with coords {}".format(a2,bvec))
        if debug: print("continuing with quotient {} which should be a p'th power times a unit".format(a))

        # 3. Now (a) = (c)^p for some c, so a/c^p is a unit

        assert B.is_principal()
        a3 = IdealGenerator(B)
        a /= a3**p
        if debug: print("dividing by {}th power of {}".format(p,a3))
        if debug: print("continuing with quotient {} which should be a unit".format(a))

        #4. Now a is a unit

        # NB not a.is_unit which is true for all a in K^*.  One could
        # also test K.ring_of_integers()(a).is_unit().
        assert K.ideal(a).is_one()

        if K == QQ:
            if p == 2:
                cvec = [1] if a == -1 else [0]
            else:
                cvec = []
        else:
            cvec = coords_in_U_mod_p(a,U,p)
        if debug: print("gamma component has coords {}".format(cvec))

        return KSp(avec + bvec + cvec);

    return KSp, KSp_gens, from_KSp, to_KSp


"""Notes on computing the map to_KSp:

Given a in K(S,p):

(1) Write the principal ideal (a) in the form AB^p with A supported by
S and p'th power free.

Set IS = group of ideals spanned by S mod p'th powers, and
ISP=subgroup of that which map to 0 in C/C^p.

(2) Convert A to an element of ISP, hence find the coordinates of a
with respect to the generators in alphalist.

(3) Dividing out by that, now (a)=B^p (with a different B).

Write the ideal class [B], shose p'th power is trivial, in terms of
the generators of C[p]; then B=B1*(b) where the coefficients of B1
with respect to generators of Cl[p] give the coordinates of the result
with respect to the generators in betalist.

(4) Dividing out by that, and by b^p, we have (a)=(1), so a is a unit.

Now a can be expressed in terms of the unit generators (fundamental
units and, if necessary, a root of unity.

"""



==> anc/T0T1T2.py <==
# T0T1T2.py: code implementing some 2-adic Black Box Galois Representation algorithms

#######################################################################
#
# Copyright 2018 John Cremona
#
# This is free software; you can redistribute it and/or modify it
# under the terms of the GNU General Public License as published by the
# Free Software Foundation; either version 2 of the License, or (at your
# option) any later version.
#
# This code is distributed in the hope that it will be useful, but WITHOUT
# ANY WARRANTY; without even the implied warranty of MERCHANTABILITY or
# FITNESS FOR A PARTICULAR PURPOSE.  See the GNU General Public License
# for more details.
#
# You should have received a copy of the GNU General Public License
# along with this file; if not, write to the Free Software Foundation,
# Inc., 51 Franklin St, Fifth Floor, Boston, MA 02110-1301, USA
#
#######################################################################

# This file contains SageMath code to compute the sets T0, T1 and T2
#  as defined in Argaez and Cremona "Black Box Galois Representations"
#
# Requires the file C2C3S3.py from which the function
# C3S3_extensions() is imported, and that file requires KSp.py
#

from sage.all import GF, Primes, QQ, prod, polygen, ZZ, vector, Set, Matrix

# Return the residue field at p uniformly for p a prime number or a
# prime ideal

def residue_field(p):
   try:
      return GF(p)
   except TypeError:
      return p.residue_field()

# The function lamda(f,p) of Definition 4.1

def lam(f,p):
   return int(len(f.roots(residue_field(p)))==0)

# Vector version of lambda over a list of primes

def lamvec(f,plist):
    return [lam(f,p) for p in plist]

# Given a vector (list) vv, return a pair of indices i<j with
# vv[i]==vv[j], or return 0 if the entries are distinct:

def equal_vecs(vv):
    n = len(vv)
    for i in range(n):
        for j in range(i+1,n):
            if vv[i]==vv[j]:
                return [i,j]
    return 0

# Iterator over either primes (K=QQ) or prime ideals.  By default only
# degree 1 primes are returned.

def primes_iter(K, degree=1):
    for p in Primes():
        if K==QQ:
            yield p
        else:
            for P in K.primes_above(p,degree):
                yield P

# return a prime (of degree 1) not dividing N modulo which f is
# irreducible, over the field K.  Return 0 if none is found.

def get_p_1(K,f,N):
    for p in primes_iter(K):
        if not p.divides(N) and lam(f,p):
            return p
    return 0

# return a prime not dividing N modulo which exactly one of f,g is
# irreducible (or 0 if none found):

def get_p_2(K,f,g,N):
    for p in primes_iter(K):
        if not p.divides(N) and lam(f,p)!=lam(g,p):
            return p
    return 0

###########################################
#                                         #
# Compute T0, a distinguishing set for S  #
#                                         #
# Implementation of Algorithm 2, page 12  #
#                                         #
###########################################

# Optionally, supply a list of cubics unramified outside S, if known or
# precomputed.  Otherwise the list will be found using the function
# C3S3_extensions().
#
# Returns a triple flist, plist, vlist where
#
# flist is the list of cubics
# plist is the set T0
# vlist is the list of lambda vectors
#

def get_T0(K,S, flist=None, verbose=False):
   # Compute all cubics unramified outside S if not supplied:
   if flist == None:
      from C2C3S3 import C3S3_extensions
      flist = C3S3_extensions(K,S)
   if verbose:
      print("cubics: {}".format(flist))

# Append the reducible cubic
   x = polygen(K)
   flist0 = flist + [x**3]
   n = len(flist)

# Starting with no primes, compute the lambda matrix
   plist = []
   vlist = [lamvec(f,plist) for f in flist0]
   ij = equal_vecs(vlist)
   if verbose:
      print("With plist={}, vlist={}, ij={}".format(plist,vlist,ij));
   N = prod(S,1)
# As long as the vectors in vlist are not all distinct, find two
# indices i,j for which they are the same and find a new prime which
# distinguishes these two, add it to the list and update:
   while ij:
      i,j = ij
      if j==n:
         p = get_p_1(K,flist[i],N)
      else:
         p = get_p_2(K,flist[i],flist[j],N)
      plist = plist + [p]
      if verbose:
         print("plist = {}".format(plist))
      vlist = [lamvec(f,plist) for f in flist0]
      ij = equal_vecs(vlist)
      if verbose:
         print("With plist={}, vlist={}, ij={}".format(plist,vlist,ij));
   vlist = vlist[:-1]

   return flist, plist, vlist

#################################################
#                                               #
# Compute T1, a linearly independent set for S  #
#                                               #
# Implementation of Algorithm 1 (page 8)        #
#                                               #
#################################################

# Implementation of the additive character alpha (page 7, after (3))

def alpha(p,D):
   """
   Return 1 if p is inert in K(sqrt(D)), 0 if p splits
   """
   # Over Q we just compute the kronecker symbol, returning 0 if it
   # equals 1 and 1 if it equals -1:
   if p in ZZ:
      return ((1-ZZ(D).kronecker(p))//2) % 2

   # Otherwise we retrieve the field K (here p may be a prime ideal or a prime element)
   try:
      K = p.ring()
   except AttributeError:
      K = p.parent()

   # and count how many primes in K lie above p:
   x = polygen(K)
   L = K.extension(x**2-D,'b')
   return 2-len(L.primes_above(p))

# Vector version of alpha, over a list of D's:

def alphalist(p, Dlist):
    return [alpha(p,D) for D in Dlist]

# The main function:
#
# K is the field, S the set of primes
#
# Here, for simplicity, we assume that K has class number 1 (as in the
# examples in the paper), so all primes in S are principal and the
# class group is trivial.  Otherwise we could use K.selmer_group(S,2).
# To match the examples in the paper exactly we allow the unit
# generator of K(S,2) to go first or last.

# Returns both T1 and the matrix A

def get_T1(K, S, unit_first=True, verbose=False):
# Sx is a list of generators of K(S,2) with the unit first or last, assuming h(K)=1
   u = -1 if K==QQ else  K(K.unit_group().torsion_generator())
   from KSp import IdealGenerator
   Sx = [IdealGenerator(P) for P in S]
   if unit_first:
      Sx = [u] + Sx
   else:
      Sx = Sx + [u]
   r = len(Sx)
   N = prod(S,1)
# Initialize T1 to be empty and A to be a matric with 0 rows and r=#Sx columns
   T1 = []
   A = Matrix(GF(2),0,len(Sx))
   primes = primes_iter(K,1)
   p = primes.next()
# Repeat the following until A has full rank: take the next prime p
# from the iterator, skip if it divides N (=product over S), form the
# vector v, and keep p and append v to the bottom of A if it increases
# the rank:
   while A.rank() < r:
      p = primes.next()
      while p.divides(N):
         p = primes.next()
      if verbose:
         print("A={} with {} rows and {} cols".format(A,A.nrows(),A.ncols()))
      v = vector(alphalist(p, Sx))
      if verbose:
         print("v={}".format(v))
      A1 = A.stack(v)
      if A1.rank() > A.rank():
         A = A1
         T1 = T1 + [p]
         if verbose:
            print("new A={} with {} rows and {} cols".format(A,A.nrows(),A.ncols()))
            print("T1 increases to {}".format(T1))
   return T1, A

######################################################
#                                                    #
# Compute T2, a quadratically independent set for S  #
#                                                    #
# Implementation of Algorithm 5 (page 20)            #
#                                                    #
######################################################

# For later convenience the returned object is a dictionary whose keys
# are subsets I of size 1 or 2 of {1,2,...,r}, and values the primes
# P_I.

def get_T2(K, S, unit_first=True, verbose=False):
   u = -1 if K==QQ else  K(K.unit_group().torsion_generator())
   from KSp import IdealGenerator
   Sx = [IdealGenerator(P) for P in S]
   if unit_first:
      Sx = [u] + Sx
   else:
      Sx = Sx + [u]
   r = len(Sx)
   r2 = r*(r-1)//2
   N = prod(S,1)
   T2 = {}
   primes = primes_iter(K,1)
   p = primes.next()
   while len(T2)<r+r2:
      p = primes.next()
      while p.divides(N):
         p = primes.next()
      # Compute the values alpha_p(Delta) for Delta in Sx:
      ro = alphalist(p,Sx)
      # Compute the set I(P) of i for which alpha_p(Delta_i)=1:
      ij = Set([i for i,vi in enumerate(ro) if vi])
      if verbose:
         print("P={}, I(P)={}".format(p,ij))
      # Keep I(p) and p if #I(p)=1 or 2 and it's a new subset@
      if len(ij) in [1,2] and not ij in T2:
         T2[ij] = p
   return T2

###############################################################

# We have not implemented a class in Sage for general Black Box Galois
# Representations, though it would be good to do so, allowing as input
# an elliptic curve or a suitable modular form, taking S to be the
# support of the conductor or level and have the traces returned be
# either Traces of Frobenius for an elliptic curve or Hecke
# eigenvalues for a modular form.  One day we will.

# To simulate a Black Box for the examples, all we need is a function
# which returns a monic quadratic (characteristic polynomial of
# Frobenius) on being given a prime.  We can construct such a function
# easily from an elliptic curve. (This will raise an error if given a
# prime of bad reduction.)

def BlackBox_from_elliptic_curve(E):
   return lambda p: E.reduction(p).frobenius_polynomial()

def BB_trace(BB):
   return lambda p: -BB(p)[1]

def BB_det(BB):
   return lambda p: BB(p)[0]

def BB_t0(BB):
   return lambda p: BB(p)(1)%2

def BB_t1(BB):
   return lambda p: (BB(p)(1)//2)%2

def BB_t2(BB):
   return lambda p: (BB(p)(1)//4)%2

def BB_t4(BB):
   return lambda p: (BB(p)(1)//16)%2



#############################################################################
#                                                                           #
# Implementation of Algorithm 6 (page 22) for an elliptic curve Black Box   #
#                                                                           #
#############################################################################

# This function takes as input a dictionary with values in GF(2) and
# keys all singletons{i} and doubletons {i,j} with i,j in range(n),
# and returns
#
# *either* two nonzero vectors x, y in GF(2)^n such that the
# dictionary values are x[i]*y[i] and (x[i]+x[j])*(y[i]+y[j]),
#
# *or* 0 if the only solutions have x=0 or y=0.

def solve_vectors(n,d, verbose=False):
   def w(i,j):
      return 0 if i==j else (d[Set([i,j])] + d[Set([i])] + d[Set([j])])
   W = Matrix(GF(2),[[w(i,j) for j in range(n)] for i in range(n)])
   v = vector(GF(2),[d[Set([i])] for i in range(n)])
   if verbose:
      print("W = {}".format(W))
      print("v = {}".format(v))
   if W==0:
      if v==0:
         return 0
      else:
         return v, v

   Wrows = [wr for wr in W.rows() if wr]
   if v==0:
      x = Wrows[0]
      y = next(wr for wr in Wrows[1:] if wr!=x)
      return x, y

   z = W.row(v.support()[0])
   y = next(wr for wr in Wrows if wr!=z)
   return y+z, y

# Function which maps a GF(2)-vector of exponents to the corresponding discriminant:

def vec_to_disc(basis, exponents):
   return prod([D for D,c in zip(basis,list(exponents)) if c])

# The following function takes as in put S and Black Box (assumed to
# have reducible residual representation, i.e. BB(P)(1)=0 (mod 2) for
# all P not in S), and returns
#
# either: False (if the BT tree is large)
# or: Dx, Dy (if the BT tree is small with vertex discriminants Dx, Dy)

def algo6(K,S,BB, T2=None, unit_first = True, verbose=False):
   r = 1+len(S)
   if T2 is None:
      T2 = get_T2(K,S, unit_first)
      if verbose:
         print("T2 = {}".format(T2))
   assert len(T2)==r*(r+1)//2

   from KSp import IdealGenerator
   Sx = [IdealGenerator(P) for P in S]
   u = -1 if K==QQ else  K(K.unit_group().torsion_generator())
   Sx = [u] + Sx if unit_first else Sx+[u]
   if verbose:
      print("Basis for K(S,2): {}".format(Sx))

   ap = BB_trace(BB)
   apdict = dict((k,ap(T2[k])) for k in T2)
   t1 = BB_t1(BB)
   t1dict = dict((k,t1(T2[k])) for k in T2)
   if verbose:
      print("apdict = {}".format(apdict))
      print("t1dict = {}".format(t1dict))

   s = solve_vectors(r, t1dict)
   if not s:
      return False
   x, y = s
   if verbose:
       print("x = {}".format(x))
       print("y = {}".format(y))

   Dx = vec_to_disc(Sx, x)
   Dy = vec_to_disc(Sx, y)
   if verbose:
      print("Delta_x = {}".format(Dx))
      print("Delta_y = {}".format(Dy))
   return Dx, Dy

# The following are not yet general.  We implement section 6.3
# (trivial det mod 2^{k+1}) only for k=1, as required for Examples 2
# and 3, and section 6.4 (nontrivial det mod 2^{k+1}) only for k=2, as
# required for Example 3.

def algo63(K, S, BB, T2=None, unit_first = True, verbose=False):
   r = 1+len(S)
   if T2 is None:
      T2 = get_T2(QQ,S, unit_first)
      if verbose:
         print("T2 = {}".format(T2))
   assert len(T2)==r*(r+1)//2

   from KSp import IdealGenerator
   Sx = [IdealGenerator(P) for P in S]
   u = -1 if K==QQ else  K(K.unit_group().torsion_generator())
   Sx = [u] + Sx if unit_first else Sx+[u]
   if verbose:
      print("Basis for K(S,2): {}".format(Sx))

   BBdict = dict((k,BB(T2[k])) for k in T2)
   ap = BB_trace(BB)
   apdict = dict((k,ap(T2[k])) for k in T2)
   t2 = BB_t2(BB)
   t2dict = dict((k,t2(T2[k])) for k in T2)
   if verbose:
      print("apdict = {}".format(apdict))
      print("t2dict = {}".format(t2dict))

   v = vector(GF(2),[t2dict[Set([i])] for i in range(r)])
   if verbose:
      print("v = {}".format(v))

   def w(i,j):
      if i==j:
         return 0
      else:
         return (t2dict[Set([i,j])] + t2dict[Set([i])] + t2dict[Set([j])])

   W = Matrix(GF(2),[[w(i,j) for j in range(r)] for i in range(r)])
   rkW = W.rank()
   if verbose:
      print("W = \n{} with rank {}".format(W,rkW))
   # Case 1: rank(W)=2
   if rkW==2:
      # x and y are any two distinct nonzero rows of W
      Wrows = [wr for wr in W.rows() if wr]
      x = Wrows[0]
      y = next(wr for wr in Wrows if wr!=x)
      z = x+y
      u = v - vector(xi*yi for xi,yi in zip(list(x),list(y)))
      if verbose:
         print("x = {}".format(x))
         print("y = {}".format(y))
         print("z = {}".format(z))
         print("u = {}".format(u))
   else: # W==0
      # y=0, x=z
      u = v
      y = u-u # zero vector
      if verbose:
         print("u = {}".format(u))
         print("y = {}".format(y))
      t3dict = {}
      for k in T2:
         t = 1 if t2dict[k]==0 else -1
         t3dict[k] = (BBdict[k](t)//8)%2
      s = solve_vectors(r,t3dict)
      if not s:
         z = x = y # = 0
         if verbose:
            print("x and  y are both zero, so class has >4 vertices")
      else:
         x, _ = s
         z = x
         if verbose:
            print("x = {}".format(x))
            print("y = {}".format(y))
            print("z = {}".format(z))

   return [vec_to_disc(Sx,vec) for vec in [u,x,y,z]]

def algo64(K, S, BB, T2=None, unit_first = True, verbose=False):
   r = 1+len(S)
   if T2 is None:
      T2 = get_T2(QQ,S, unit_first)
      if verbose:
         print("T2 = {}".format(T2))
   assert len(T2)==r*(r+1)//2

   from KSp import IdealGenerator
   Sx = [IdealGenerator(P) for P in S]
   u = -1 if K==QQ else  K(K.unit_group().torsion_generator())
   Sx = [u] + Sx if unit_first else Sx+[u]
   if verbose:
      print("Basis for K(S,2): {}".format(Sx))

   BBdict = dict((k,BB(T2[k])) for k in T2)
   ap = BB_trace(BB)
   apdict = dict((k,ap(T2[k])) for k in T2)
   t4 = BB_t4(BB)
   t4dict = dict((k,t4(T2[k])) for k in T2)
   if verbose:
      print("apdict = {}".format(apdict))
      print("t4dict = {}".format(t4dict))

   v = vector(GF(2),[t4dict[Set([i])] for i in range(r)])
   if verbose:
      print("v = {}".format(v))

   def w(i,j):
      if i==j:
         return 0
      else:
         return (t4dict[Set([i,j])] + t4dict[Set([i])] + t4dict[Set([j])])

   # Note that W ignores the first coordinate
   Wd = Matrix(GF(2),[[w(i,j) for j in range(1,r)] for i in range(1,r)])
   vd = vector(v.list()[1:])
   rkWd = Wd.rank()
   if verbose:
      print("W' = \n{} with rank {}".format(Wd,rkWd))
   # Case 1: rank(W)=2
   if rkWd==2:
      # x' and y' are any two distinct nonzero rows of W
      Wrows = [wr for wr in Wd.rows() if wr]
      xd = Wrows[0]
      yd = next(wr for wr in Wrows if wr!=xd)
      zd = xd+yd
      ud = vd - vector(xi*yi for xi,yi in zip(list(xd),list(yd)))
      if verbose:
         print("x' = {}".format(xd))
         print("y' = {}".format(yd))
         print("z' = {}".format(zd))
         print("u' = {}".format(ud))
         print("v' = {}".format(vd))

      u = vector([1]+ud.list())
      v = vector([0]+vd.list())

      if t4dict[Set([0])]==1:
         x = vector([1]+xd.list())
         y = vector([1]+yd.list())
         z = vector([1]+zd.list())
         if verbose:
            print("x = {}".format(x))
            print("y = {}".format(y))
            print("z = {}".format(z))
            print("u = {}".format(u))
            print("v = {}".format(v))
      else:
         raise NotImplementedError("t_4(p_1) case not yet implemented in algo64")

      return [vec_to_disc(Sx,vec) for vec in [u,x,y,z]]

   # W==0
   raise NotImplementedError("rank(W)=0 case not yet implemented in algo64")



==> anc/examples.sage <==
# examples.sage: code to compute the examples in the paper "Black Box
#  Galois Representations" by Argaez and Cremona

#######################################################################
#
# Copyright 2018 John Cremona
#
# This is free software; you can redistribute it and/or modify it
# under the terms of the GNU General Public License as published by the
# Free Software Foundation; either version 2 of the License, or (at your
# option) any later version.
#
# This code is distributed in the hope that it will be useful, but WITHOUT
# ANY WARRANTY; without even the implied warranty of MERCHANTABILITY or
# FITNESS FOR A PARTICULAR PURPOSE.  See the GNU General Public License
# for more details.
#
# You should have received a copy of the GNU General Public License
# along with this file; if not, write to the Free Software Foundation,
# Inc., 51 Franklin St, Fifth Floor, Boston, MA 02110-1301, USA
#
#######################################################################

#
# The files KSp.py, C2C3S3.py and T0T1T2.py should be available for
# import (e.g. they should be in the same directory as this).  Start
# Sage from the command line, type the command
#
# %runfile examples.sage
#
# and then follow the instructions.
#

print("To run the examples, type example1() or example2() or example3() at the Sage prompt")

from C2C3S3 import (C3_extensions, S3_extensions)
from T0T1T2 import (get_T0, get_T2, BlackBox_from_elliptic_curve, BB_trace, BB_det, BB_t0, BB_t1, BB_t2, algo6, algo63, algo64)
from KSp import Support

# The following line means that class groups, etc, are computed
# non-rigorously (assuming GRH) which makes everything run faster.

proof.number_field(False)

def example1(shortcut=True, allcurves=False):
    print("\nExample 1 from page 12:")
    K = QQ
    S = [2,37]
    print("K = {}".format(K))
    print("S = {}".format(S))
    C3s = C3_extensions(K,S)
    print("For K = {} and S = {}, the C3 extension(s) of K unramified outside S are {}".format(K,S,C3s))
    # It takes a couple of seconds to find this cubics, so here we allow a shortcut
    if shortcut:
        x = polygen(QQ)
        S3s = [x^3 - 4*x - 2, x^3 - x^2 - 12*x + 26]
    else:
        S3s = S3_extensions(K,S)
    print("  and the S3 extension(s) of K unramified outside S are {}".format(S3s))
    F = C3s + S3s
    print("Hence we may take F = {}".format(F))
    flist, T0, vlist = get_T0(K,S,F)
    print("A distinguishing set for F is T0={}".format(T0))
    print("The associated lambda vectors are")
    for f,v in zip(F,vlist): print("lambda={} for f={}".format(v,f))

    print("\nExample 1 (continued) from page 14:")
    if CremonaDatabase().largest_conductor() < 10001:
        print("Since you do not have the optional large Cremona database of elliptic curves installed,")
        print("instead of all 156 isogeny classes of elliptic curves of conductor 2^a*37^b, you will only see 57")
    conductors = [2^a*37^b for a in range(9) for b in range(3)]
    # uncomment the following line to simulate not having the large database
    #conductors = [N for N in conductors if N<10000]
    curves = cremona_optimal_curves(conductors)
    print("There are {} isogeny classes of elliptic curves with good reduction outside {}".format(len(list(curves)),S))
    # after counting we must recreate the iterator
    curves = cremona_optimal_curves(conductors)
    divpols = dict([(f,[]) for f in F+["reducible"]])
    # For each curve compute its lambda vector and hence determine residual reducibility or polynomial:
    for E in curves:
        label = E.label()
        BB = BlackBox_from_elliptic_curve(E)
        t0 = BB_t0(BB)
        lam = [t0(p) for p in T0]
        #print("{} has lambda={}".format(label,lam))
        if lam==[0,0]:
            #print("{}: reducible".format(label))
            divpols["reducible"].append(label)
        else:
            f = F[vlist.index(lam)]
            divpols[f].append(label)
            #print("{}: irreducible, {}".format(label,f))

    for f in F:
        # If the large database is not available, one of the possible cubics does not occur
        if f in divpols:
            print("{} classes have irreducible mod-2 Galois representation with splitting field polynomial {}".format(len(divpols[f]),f))
        else:
            print("No classes have irreducible mod-2 Galois representation with splitting field polynomial {}".format(f))
    nreds = len(divpols["reducible"])
    print("{} classes have reducible mod-2 Galois representation".format(nreds))
    #reducible_curves = [EllipticCurve(lab) for lab in divpols["reducible"]]

    print("\nExample 1 (continued) from page 22.  Note that the indexing set here is {}:".format(range(3)))
    KS2_basis = K.selmer_group(S,2)
    print("Basis for K(S,2) = {}".format(KS2_basis))
    T2 = get_T2(K,S,verbose=False)
    print("T2 is as follows:")
    for I in T2:
        print("I = {}: P_I = {}".format(I,T2[I]))
    if allcurves:
        ncurves=nreds
        print("testing the {} reducible cases to see if the classes are small or large".format(nreds))
    else:
        ncurves=10
        print("testing the first {} of {} reducible cases to see if the classes are small or large.   Run example1(allcurves=True) to see all of them.".format(ncurves,nreds))
    for lab in divpols["reducible"][:ncurves]:
        E = EllipticCurve(lab)
        print("{} has torsion order {}".format(lab,E.torsion_order()))
        BB = BlackBox_from_elliptic_curve(E)
        res = algo6(QQ,S,BB,T2)
        if res:
            print("Class {} is small, with discriminants {} (modulo squares)".format(lab,res))
            discs = Set(E2.discriminant().squarefree_part() for E2 in E.isogeny_class())
            print("Check: the curves in the isogeny class have discriminants with square-free parts {}".format(discs))
        else:
            print("Class {} is large".format(lab))

    print("\nExample 1 (continued) from page 31:")
    lab = '43808a'
    # Simulate the Black Box for this curve:
    BB = BlackBox_from_elliptic_curve(EllipticCurve(lab))
    ap = BB_trace(BB)
    BB_values = dict([(p,ap(p)) for p in T2.values()])
    print("Isogeny class {} has these ap for primes in T2: {}".format(lab,BB_values))

def example2(shortcut=True):
    print("\n"+"-"*80)
    print("\nExample 2 from page 34:")
    x = polygen(QQ)
    K = NumberField(x^2+1,'i')
    i = K.gen()
    N = K.ideal(56+2*i)
    S = Support(N)
    print("K = {}".format(K))
    print("S = {}".format(S))
    C3s = C3_extensions(K,S)
    print("For K = {} and S = {}, the C3 extension(s) of K unramified outside S are {}".format(K,S,C3s))
    # It takes about 4m to find 5 cubics, so here we allow a shortcut
    if shortcut:
        x = polygen(K)
        S3s = [x^3 + 9*x + 918*i - 3348,
               x^3 + (132*i - 72)*x + 688*i - 3344,
               x^3 + 12*x - 448*i - 432,
               x^3 + (9*i + 252)*x + 1512*i - 54,
               x^3 + (-9*i + 18)*x - 3067999686071442*i + 5303042246606904]
    else:
        S3s = S3_extensions(K,S)
    print("  and the S3 extension(s) of K unramified outside S are {}".format(S3s))
    F = C3s + S3s
    print("Hence we may take F = {}".format(F))
    flist, T0, vlist = get_T0(K,S,F)
    print("A distinguishing set for F is T0={}".format(T0))

    # To simulate the Black Box we use the elliptic curve 2.0.4.1-3140.3-c1
    E = EllipticCurve(K, [i + 1, -i + 1, 0, 62*i - 22, -192*i - 54])
    BB = BlackBox_from_elliptic_curve(E)
    ap = BB_trace(BB)
    # Check for reducibility of the residual representation:
    aps = [ap(P) for P in T0]
    print("The a_P for P in T0 are: {}".format(aps))
    assert all(a%2==0 for a in aps)
    print("All are 0 mod 2, so the mod-2 representation is reducible")

    # Find a quadratically independent set T2:
    T2 = get_T2(K,S, unit_first=False, verbose=False)
    print("T2 is as follows:")
    for I in T2:
        print("I = {}: P_I = {}".format(I,T2[I]))

    t1 = BB_t1(BB)
    t1_values = [t1(P) for P in T2.values()]
    assert all(t1==0 for t1 in t1_values)
    print("F_P(1) = 0 (mod 4) for all P in T2, so the class is large")
    Da, Db, Dc, Dabcd = algo63(K,S,BB,T2,unit_first=False)
    # print("Da = {}".format(Da))
    # print("Db = {}".format(Db))
    # print("Dc = {}".format(Dc))
    # print("Dabcd = {}".format(Dabcd))
    assert Db!=1 and Dc!=1 and Dabcd!=1
    print("The isogeny graph has four vertices, and the extremal discriminants are {}, {}, {} (modulo squares)".format(Db,Dc,Dabcd))
    print("Check against the elliptic curves in isogeny class 2.0.4.1.3140-c:")
    c1 = EllipticCurve(K, [i + 1, -i + 1, 0, 62*i - 22, -192*i - 54])
    print("c1 ={} has discriminant {}".format(c1.ainvs(), c1.discriminant().factor()))
    c2 = EllipticCurve(K, [i + 1, -1, 0, -48*i + 18, 30*i - 158])
    print("c2 ={} has discriminant {}".format(c2.ainvs(), c2.discriminant().factor()))
    c3 = EllipticCurve(K, [i + 1, -1, 0, 7*i + 8, 10*i - 18])
    print("c3 ={} has discriminant {}".format(c3.ainvs(), c3.discriminant().factor()))
    c4 = EllipticCurve(K, [0, -i + 1, 0, -30*i - 36, -102*i - 85])
    print("c4 ={} has discriminant {}".format(c4.ainvs(), c4.discriminant().factor()))


def example3(shortcut=True):
    print("\n"+"-"*80)
    print("\nExample 3 from page 35:")
    x = polygen(QQ)
    K = NumberField(x^2+1,'i')
    i = K.gen()
    N = K.ideal(10+10*i)
    S = Support(N)
    print("K = {}".format(K))
    print("S = {}".format(S))
    C3s = C3_extensions(K,S)
    print("For K = {} and S = {}, the C3 extension(s) of K unramified outside S are {}".format(K,S,C3s))
    # It takes about 11s to find one cubic, so here we allow a shortcut
    if shortcut:
        x = polygen(K)
        S3s = [x^3 - 15*x - 70*i]
    else:
        S3s = S3_extensions(K,S)
    print("  and the S3 extension(s) of K unramified outside S are {}".format(S3s))
    F = C3s + S3s
    print("Hence we may take F = {}".format(F))
    flist, T0, vlist = get_T0(K,S,F)
    print("A distinguishing set for F is T0={}".format(T0))

    # To simulate the Black Box we use the elliptic curve 2.0.4.1-200.2-a1 (which is isogenous to a base change of 40.a3/Q)
    E = EllipticCurve(K, [i + 1, i, i + 1, -31*i - 44, 94*i + 106])
    BB = BlackBox_from_elliptic_curve(E)
    ap = BB_trace(BB)
    # Check for reducibility of the residual representation:
    aps = [ap(P) for P in T0]
    print("The a_P for P in T0 are: {}".format(aps))
    assert all(a%2==0 for a in aps)
    print("All are 0 mod 2, so the mod-2 representation is reducible")

    # Find a quadratically independent set T2:
    T2 = get_T2(K,S, unit_first=True, verbose=False)
    print("T2 is as follows:")
    for I in T2:
        print("I = {}: P_I = {}".format(I,T2[I]))

    t1 = BB_t1(BB)
    t1_values = [t1(P) for P in T2.values()]
    assert all(t1==0 for t1 in t1_values)
    print("F_P(1) = 0 (mod 4) for all P in T2, so the class is large")
    Da, Db, Dc, Dabcd = algo63(K,S,BB,T2, unit_first=True, verbose=True)
    assert Da==1 and Db==1 and Dc==1 and Dabcd==1
    print("The isogeny graph has more than four vertices, and the mod 4 representation is trivial")

    Da, Db, Dc, Dabcd = algo64(K,S,BB,T2, unit_first=True, verbose=True)
    assert Da!=1 and Db!=1 and Dabcd!=1 and Da!=1
    print("Da = {}".format(Da))
    print("Db = {}".format(Db))
    print("Dc = {}".format(Dc))
    print("Dabcd = {}".format(Dabcd))
    print("The isogeny graph has 10 vertices, four inner ones of degree 3, and 3 pairs of extremal ones with discriminants {}, {}, {}".format(Db,Dc,Dabcd))
    print("The extra discriminant is {}".format(Da))
    print("The image of the mod 8 representation has order 16 and its kernel is the multiquadratic extension obtained by adjoining all four of these discriminants.")


